Sequential Linear Integer Programming for Integer Optimal Control with Total Variation Regularization

We propose a trust-region method that solves a sequence of linear integer programs to tackle integer optimal control problems regularized with a total variation penalty. The total variation penalty allows us to prove the existence of minimizers of the integer optimal control problem. We introduce a local optimality concept for the problem, which arises from the infinite-dimensional perspective. In the case of a one-dimensional domain of the control function, we prove convergence of the iterates produced by our algorithm to points that satisfy first-order stationarity conditions for local optimality. We demonstrate the theoretical findings on a computational example.

==> data/.ipynb_checkpoints/sensitivity_plots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "configured-chair",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Requirement already satisfied: matplotlib in /home/pmanns/.local/lib/python3.8/site-packages (3.5.1)\n",
      "Requirement already satisfied: pyparsing>=2.2.1 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (2.4.7)\n",
      "Requirement already satisfied: kiwisolver>=1.0.1 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (1.3.1)\n",
      "Requirement already satisfied: pillow>=6.2.0 in /usr/lib/python3/dist-packages (from matplotlib) (7.0.0)\n",
      "Requirement already satisfied: packaging>=20.0 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (20.9)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /usr/lib/python3/dist-packages (from matplotlib) (2.7.3)\n",
      "Requirement already satisfied: cycler>=0.10 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (0.10.0)\n",
      "Requirement already satisfied: numpy>=1.17 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (1.19.4)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in /home/pmanns/.local/lib/python3.8/site-packages (from matplotlib) (4.29.1)\n",
      "Requirement already satisfied: six in /usr/lib/python3/dist-packages (from cycler>=0.10->matplotlib) (1.14.0)\n",
      "\u001b[33mWARNING: You are using pip version 21.3.1; however, version 22.0.3 is available.\n",
      "You should consider upgrading via the '/usr/bin/python3 -m pip install --upgrade pip' command.\u001b[0m\n"
     ]
    }
   ],
   "source": [
    "!pip install matplotlib --upgrade"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "voluntary-climate",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "conservative-determination",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = np.genfromtxt('sensitivity.csv',delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "appointed-foundation",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1.00000000e+01, 0.00000000e+00, 7.15259259e-02, ...,\n",
       "        0.00000000e+00, 7.15259259e-02, 0.00000000e+00],\n",
       "       [1.00000000e+01, 1.00000000e+00, 7.15259259e-02, ...,\n",
       "        0.00000000e+00, 7.15259259e-02, 0.00000000e+00],\n",
       "       [1.00000000e+01, 2.00000000e+00, 7.15259259e-02, ...,\n",
       "        0.00000000e+00, 7.15259259e-02, 0.00000000e+00],\n",
       "       ...,\n",
       "       [1.00000000e-05, 2.20000000e+01, 2.87979873e-03, ...,\n",
       "        2.39598051e-05, 2.86991087e-03, 9.88785712e-06],\n",
       "       [1.00000000e-05, 2.30000000e+01, 3.00631007e-03, ...,\n",
       "        2.17665556e-05, 2.99627951e-03, 1.00305573e-05],\n",
       "       [1.00000000e-05, 2.40000000e+01, 2.98588179e-03, ...,\n",
       "        1.85702977e-05, 2.97972833e-03, 6.15346460e-06]])"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "basic-infrared",
   "metadata": {},
   "outputs": [],
   "source": [
    "n_x0 = 25\n",
    "n_alpha = np.round(data.shape[0] / n_x0).astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "daily-penguin",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1728x504 with 7 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2016x504 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['text.usetex'] = True\n",
    "fig, ax = plt.subplots(figsize=(7, 7))\n",
    "data_stationarity = list(data[i * n_x0:(i + 1) * n_x0, 7] for i in range(n_alpha))\n",
    "b = ax.violinplot(data_stationarity)\n",
    "#ax.set_title(r'Achieved $L$-stationarity $\\|(\\nabla F(v^f)(t_i))_i\\|_2$',fontsize=24)\n",
    "plt.suptitle(r'Achieved $L$-stationarity $\\|(\\nabla F(v^f)(t_i))_i\\|_2$',fontsize=24)\n",
    "lo_labels = list(r'$10^{%d}$' % (np.round(np.log10(data[i * n_x0,0])).astype(int)) for i in range(n_alpha))\n",
    "plt.xticks(range(1,1+n_alpha), lo_labels)\n",
    "ax.tick_params(axis='both', which='major', labelsize=18)\n",
    "plt.xlabel(r'$\\alpha = $',loc='left',fontsize=18)\n",
    "fig.supxlabel('(a)', fontsize=24)\n",
    "plt.savefig('stationarity.pdf',dpi=300)\n",
    "plt.show()\n",
    "\n",
    "fig, axs = plt.subplots(nrows=1, ncols=n_alpha, figsize=(17, 7))\n",
    "data_objective = list(data[i * n_x0:(i + 1) * n_x0, 2] for i in range(n_alpha))\n",
    "plt.suptitle(r'Achieved Objective $F(v^f) +\\alpha \\textrm{TV}(v^f)$',fontsize=24)\n",
    "for i, ax in enumerate(axs):\n",
    "    b = ax.violinplot(data_objective[i])\n",
    "    lbl = r'$\\alpha = 10^{%d}$' % np.round(np.log10(data[i * n_x0,0])).astype(int)\n",
    "    ax.set_xticks([1])\n",
    "    ax.set_xticklabels([lbl])\n",
    "    ax.tick_params(axis='both', which='major', labelsize=18)\n",
    "plt.subplots_adjust(wspace=1.)\n",
    "fig.supxlabel('(b)', fontsize=24)\n",
    "plt.savefig('achieved_obj.pdf',dpi=300)\n",
    "plt.show()\n",
    "\n",
    "lo_r = [1,2,3,4]\n",
    "fig, axs = plt.subplots(nrows=1, ncols=len(lo_r), figsize=(28, 7))\n",
    "fig.suptitle(r'Relative Difference of Objective Value of $v^f$ to MINLP Solution Approximating \\textrm{(P)} with Constraint $\\|v - v^f\\|_{L^1(\\Omega)} \\le r \\frac{t_f - t_0}{N}$',fontsize=24)\n",
    "for rr in lo_r:\n",
    "    j = 9 + 2 * (4 - rr)\n",
    "    data_var = list(np.maximum( np.abs(data[i * n_x0:(i + 1) * n_x0, j]) / data[i * n_x0:(i + 1) * n_x0, j - 1], np.full((25,), 1e-4)) for i in range(n_alpha))\n",
    "    b = axs[rr - 1].violinplot(data_var)\n",
    "    axs[rr - 1].set_yscale('log')\n",
    "    lo_labels = list(r'$10^{%d}$' % (np.round(np.log10(data[i * n_x0,0])).astype(int)) for i in range(n_alpha))\n",
    "    axs[rr - 1].set_xticks(range(1,1+n_alpha), lo_labels)\n",
    "    axs[rr - 1].set_title(r'r = %d' % rr, fontsize=24)\n",
    "    axs[rr - 1].tick_params(axis='both', which='major', labelsize=24)\n",
    "    axs[rr - 1].set_xlabel(r'$\\alpha$', fontsize=24)\n",
    "plt.savefig('achieved_reldiff.pdf',dpi=300)\n",
    "    \n",
    "    \n",
    "# data_stationarity = list(data[i * n_x0:(i + 1) * n_x0, 7] for i in range(n_alpha))\n",
    "# b = ax.violinplot(data_stationarity)\n",
    "# #ax.set_title(r'Achieved $L$-stationarity $\\|(\\nabla F(v^f)(t_i))_i\\|_2$',fontsize=24)\n",
    "# plt.suptitle(r'Achieved $L$-stationarity $\\|(\\nabla F(v^f)(t_i))_i\\|_2$',fontsize=24)\n",
    "# lo_labels = list(r'$10^{%d}$' % (np.round(np.log10(data[i * n_x0,0])).astype(int)) for i in range(n_alpha))\n",
    "# plt.xticks(range(1,1+n_alpha), lo_labels)\n",
    "# ax.tick_params(axis='both', which='major', labelsize=18)\n",
    "# plt.xlabel(r'$\\alpha = $',loc='left',fontsize=18)\n",
    "# fig.supxlabel('(a)', fontsize=24)\n",
    "# plt.savefig('stationarity.pdf',dpi=300)\n",
    "# plt.show()\n",
    "\n",
    "#ax.set_title(r'Achieved Objective $F(v^f) +\\alpha \\textrm{TV}(v^f)$',fontsize=14)\n",
    "#lo_labels = list(r'$10^{%d}$' % (np.round(np.log10(data[i * n_x0,0])).astype(int)) for i in range(1,n_alpha))\n",
    "#plt.xticks(range(1,n_alpha), lo_labels)\n",
    "\n",
    "#data = list(itertools.chain(*zip([tbl_lino[i,:,2] for i in range(len(lo_fn_prefixes))], [tbl_qpwl[i,:,2] for i in range(len(lo_fn_prefixes))])))\n",
    "#b = ax.violinplot(data)\n",
    "#ax.set_title('1st Order Error')\n",
    "#plt.xticks(range(1,1+2*len(lo_fn_prefixes)),\n",
    "#           list(itertools.chain(*zip(['plain']*len(lo_fn_prefixes),['cauchy']*len(lo_fn_prefixes)))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "tracked-negotiation",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "studied-transfer",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bacterial-estate",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "identified-tribune",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "motivated-flood",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit",
   "language": "python",
   "name": "python38564bit9a37760111b041ff929d332185d8adfc"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

